Load Balancing with Evolving Workloads in Large-Scale Language Model Serving

Serving large language models requires assigning requests whose workloads grow during processing and whose completion times are unknown. With a synchronization barrier, lightly loaded workers wait for the slowest worker at every decode iteration. We model this loss through aggregate workload imbalance and formulate a joint admission and assignment problem with sticky requests and capacity limits. Short lookahead incorporates predicted completions of ongoing requests. For exact optimization without lookahead, we prove a comparison under independent geometric decode lengths, bounded independent nondegenerate prompt sizes, and batched releases satisfying a cumulative supply condition. The long-run expected imbalance improvement over first come, first served admission with request-count join-shortest-queue grows at least as the square root of the product of worker capacity and the logarithm of worker count, in the stated scaling regime. The comparison extends to capacity-aware round robin, random routing, and power of two choices. BalanceRoute approximations connect the formulation to practical routing. Experiments using up to 144 NPUs with proprietary and public traces show lower workload spread and higher throughput than the evaluated baselines. These empirical results complement the guarantee for exact optimization.

==> anc/README_ARXIV.txt <==
Standalone arXiv preprint source package

Main file: main.tex
Compiler: pdfLaTeX
Compiler checks: TeX Live 2023 and TeX Live 2025, with shell escape disabled.
At arXiv, select main.tex and pdfLaTeX.

Upload this ZIP as the replacement source for arXiv:2601.17855.
The PDF is supplied separately for preview and is deliberately absent from
the ZIP. All PDF files inside the source ZIP are figures.

The main.bbl bibliography is included for direct compilation. The editable
sn-bibliography.bib database and informs2014.bst style are included as well.
To regenerate the bibliography locally, run:
  pdflatex main.tex
  bibtex main
  pdflatex main.tex
  pdflatex main.tex
Repeat pdfLaTeX if the compiler requests another pass.

The manuscript uses a standard article preprint layout, named authors,
continuous pagination, and the existing EC supplement numbering. All section
text, mathematics, proofs, numerical tables and figure bytes are retained.
The section-source markup changes supply a plain-text PDF bookmark for the
mathematical theory-section title and normalize two figure-file references
for compatibility with TeX Live 2025. Their printed content is unchanged.
Those two figure assets have simpler filenames; their bytes are unchanged.
The previously anonymized BalanceRoute2026 reference is restored in full.

Author order, affiliations, contact addresses, equal-contribution note, and
corresponding-author notes follow the PDF of arXiv:2601.17855v2, as requested.
Update the replacement submission's title, abstract and author metadata to
match the revised manuscript during the arXiv replacement workflow.

The finite enumeration script in this ancillary directory is preserved from
the supplied project. It is not needed to compile the paper.

Third-party files retained without changes:
algorithm2e.sty (Christophe Fiorio), with its original license header.
informs2014.bst (generated from Patrick W. Daly's merlin.mbs), with its
original LPPL notice. The journal document class and logo are not used.

Technical check: clean source-only builds succeed with zero LaTeX errors,
unresolved citations/references, duplicate hyperlink destinations, or overfull
boxes. All 148 displayed cross-reference values
match a fresh build of the supplied journal sources. The mathematical and
empirical contents have not been revised for this conversion.

Official compilation guidance:
https://info.arxiv.org/help/submit_tex.html
https://info.arxiv.org/help/faq/texlive.html


==> anc/verify_geometric_theorem.py <==
"""Finite exact checks supporting Geometric_Theorem_Proof.pdf.

Uses standard-library exhaustive enumeration and integer arithmetic.
These checks are not a proof or formal verification of the asymptotic theorem.
"""
from collections import Counter
from functools import lru_cache
from itertools import combinations_with_replacement, product
from math import exp, log


def imbalance(loads):
    return len(loads) * max(loads) - sum(loads)


def objective_tuple(loads):
    top = max(loads)
    return top - min(loads), loads.count(top), imbalance(loads)


@lru_cache(None)
def allocations(caps, inventory):
    """All feasible worker multisets; requests are distinct within size classes."""
    size_max = len(inventory)
    choices = [
        tuple(combinations_with_replacement(range(1, size_max + 1), c))
        for c in caps
    ]
    result = []
    for admitted in product(*choices):
        used = Counter(x for worker in admitted for x in worker)
        if all(used[t] <= inventory[t - 1] for t in used):
            result.append(admitted)
    return tuple(result)


def check_comparator():
    checked = 0
    for workers, size_max, cap_max, pre_max in (
        (2, 2, 2, 5),
        (3, 2, 1, 5),
        (2, 3, 2, 4),
        (3, 3, 1, 4),
    ):
        for caps in product(range(cap_max + 1), repeat=workers):
            total = sum(caps)
            # Rich, sparse, unselected-large and unselected-small pools.
            pools = set()
            if total == 0:
                pools.add((0,) * size_max)
            else:
                for inventory in product(range(total + 1), repeat=size_max):
                    if sum(inventory) - max(inventory) >= total:
                        pools.add(inventory)
            for inventory in sorted(pools):
                feasible = allocations(caps, inventory)
                assert feasible
                for pre in product(range(pre_max + 1), repeat=workers):
                    candidates = [
                        (
                            objective_tuple(tuple(a + sum(x) for a, x in zip(pre, admission))),
                            admission,
                            tuple(a + sum(x) for a, x in zip(pre, admission)),
                        )
                        for admission in feasible
                    ]
                    best_tuple = min(x[0] for x in candidates)
                    for obj, admission, loads in candidates:
                        if obj != best_tuple:
                            continue
                        for heavy in range(workers):
                            if loads[heavy] != max(loads):
                                continue
                            for light in range(workers):
                                deficit = loads[heavy] - loads[light]
                                if deficit <= size_max:
                                    continue
                                if caps[heavy] and caps[light]:
                                    assert max(admission[heavy]) < min(admission[light])
                                    theta = max(admission[heavy])
                                elif caps[heavy] == 0:
                                    theta = 0
                                else:
                                    theta = size_max
                                assert 0 <= theta <= size_max
                                assert (
                                    sum(admission[heavy]) - sum(admission[light])
                                    <= theta * caps[heavy] - (theta + 1) * caps[light]
                                )
                                assert (
                                    deficit
                                    <= pre[heavy] - pre[light]
                                    + theta * caps[heavy] - (theta + 1) * caps[light]
                                )
                    checked += 1
    print("Comparator and zero-vacancy extension:", checked, "states passed.")


def check_unified_drift():
    checked = 0
    size_max = 2
    batch = 2
    for workers, old_sizes in ((2, range(1, 5)), (3, range(1, 4))):
        for slot_sizes in product(old_sizes, repeat=workers * batch):
            old_loads = tuple(
                sum(slot_sizes[g * batch:(g + 1) * batch]) for g in range(workers)
            )
            old_i = imbalance(old_loads)
            for coins in product((0, 1), repeat=workers * batch):
                caps = tuple(
                    sum(coins[g * batch:(g + 1) * batch]) for g in range(workers)
                )
                pre = tuple(
                    sum(
                        (1 - coins[j]) * (slot_sizes[j] + 1)
                        for j in range(g * batch, (g + 1) * batch)
                    )
                    for g in range(workers)
                )
                # Each prompt class has C copies, so all local selections are
                # feasible and the outside-each-class condition holds.
                possible_increments = [
                    range(c, 2 * c + 1) for c in caps
                ]
                best_i = min(
                    imbalance(tuple(a + inc for a, inc in zip(pre, increments)))
                    for increments in product(*possible_increments)
                )
                for p_num, p_den in ((1, 3), (1, 2), (2, 3)):
                    endpoints = [
                        sum(
                            (p_den * coins[j] - p_num) * (theta - slot_sizes[j] - 1)
                            for j in range(g * batch, (g + 1) * batch)
                        )
                        for g in range(workers)
                        for theta in (0, size_max + 1)
                    ]
                    noise_range_num = max(endpoints) - min(endpoints)
                    rhs_num = (
                        (p_den - p_num) * old_i
                        + (workers - 1) * (
                            p_den * size_max + max(noise_range_num - batch * p_num, 0)
                        )
                    )
                    assert p_den * best_i <= rhs_num
                    checked += 1
    print("Original-IP unified drift with exact rational hazards:", checked, "cases passed.")


def check_constants():
    a = exp(-0.25) / 5
    h = 1 - exp(-a * 2 ** (-0.25))
    assert h / 64 > 1 / 1024
    assert 3 / 43 > 1 / 16
    for p in (0.001, 0.01, 0.1, 0.5, 0.9, 0.99):
        q = 1 - p
        for s in (2, 3, 10, 100):
            theta_0 = min(1 / (s + 1), -log(q) / 2)
            r = q * exp(theta_0)
            assert 0 < r < 1
            mu_2 = (s + 1 / p) ** 2 + q / p ** 2
            aa = s + 1
            equivalent = aa * aa + 2 * aa * q / p + q * (1 + q) / (p * p)
            assert abs(mu_2 - equivalent) <= 1e-10 * mu_2
            v = p * p * q * exp(theta_0 * aa) * (
                aa * aa / (1 - r)
                + 2 * aa * r / ((1 - r) ** 2)
                + r * (1 + r) / ((1 - r) ** 3)
            )
            tau = min(theta_0, p / (2 * v))
            kappa = p * tau / 4
            assert theta_0 > 0 and v > 0 and kappa > 0
            assert -tau * p / 2 + v * tau * tau / 2 <= -kappa + 1e-15
    print("Tilt, moment and MGF constants: passed.")


if __name__ == "__main__":
    check_comparator()
    check_unified_drift()
    check_constants()

